Graded spherical skein 2+1-G-HQFT and modified Turaev-Viro invariants

For G a group, we present a G-graded version of chromatic maps and skein modules and use them to define a 2+1-G-HQFT out of a G-chromatic category. The construction applies to the representations of unrestricted quantum groups at root of unity and recovers the modified Turaev-Viro 3-dimensional invariants.

==> Fig/Label.py <==
#!/usr/bin/env python3
# ne pas oublier d'installer:
# sudo apt-get install python3-screeninfo python3-fitz
import os
import screeninfo
import sys
# import subprocess
import fitz
import tkinter as Tk
from PIL import ImageTk, Image

pdf_file_name  = sys.argv[1]
# pdf_file_name = '/home/ouvert/fig4b.pdf'

# Obtenir la taille de l'écran
screen = screeninfo.get_monitors()[0]
width_max = int(screen.width * 0.70)
height_max = int(screen.height * 0.70)

# Charger le fichier PDF
doc = fitz.open(pdf_file_name)

# Déterminer la taille de la première page
page = doc[0]

# Calculer le rapport d'aspect de l'image
aspect_ratio = page.rect.width / page.rect.height

if page.rect.width / page.rect.height > width_max / height_max:
    width=width_max
    height=int(width / aspect_ratio)
else:
    height=height_max
    width=int(height * aspect_ratio)
# Calculer la hauteur maximale de l'image en fonction de la largeur de l'écran
# max_height = int(width / aspect_ratio)



# Calculer la matrice de transformation pour redimensionner l'image en conservant le rapport d'aspect
matrix = fitz.Matrix(width / page.rect.width, height / page.rect.height)
# Convertir la page en une image pixmap avec la matrice de transformation
pixmap = page.get_pixmap(matrix=matrix)
image = Image.frombytes("RGB", (pixmap.width, pixmap.height), pixmap.samples)

# def make_png(pdf_file=pdf_file_name):
#     output_file = os.path.expanduser('/tmp/tmp')
#     # Export the first page as a PNG image
#     subprocess.run(["pdftoppm", "-png","-scale-to", "800", "-f", "1", "-singlefile", pdf_file, output_file])

class Label:
    def __init__(self, name, position, x, y, master):
        self.name = name
        self.position = position
        self.x = x
        self.y = y
        self.canvas = master.canvas
        self.rel_x, self.rel_y = round((x-master.coin_photo_x)/master.img_width*100), round((master.img_height-y+master.coin_photo_y)/master.img_height*100)

    def show(self):
        x, y = self.x, self.y
        # Afficher une croix sur le canvas aux coordonnées (x,y)
        size = 10
        shift = 25
        psize=-60 #28
        # Afficher le nom à coté ou en dessous/dessus suivant la position
        if self.position == 'C':
            self.canvas.create_text(x, y, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'N':
            self.canvas.create_text(x, y - size - shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'S':
            self.canvas.create_text(x, y + size + shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'W':
            self.canvas.create_text(x - size - shift, y, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'E':
            self.canvas.create_text(x + size + shift, y, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'NW':
            self.canvas.create_text(x - size, y - size - shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'NE':
            self.canvas.create_text(x + size, y - size - shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'SW':
            self.canvas.create_text(x - size, y + size + shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        elif self.position == 'SE':
            self.canvas.create_text(x + size, y + size + shift, text=self.name, fill='black',font=('Helvetica', psize),tags=self.name)
        self.canvas.create_line(x - size, y, x + size, y, fill='red',tags=self.name,width=3)
        self.canvas.create_line(x, y - size, x, y + size, fill='red',tags=self.name,width=3)
        self.canvas.create_line(x - size, y, x + size, y, fill='green',tags=self.name)
        self.canvas.create_line(x, y - size, x, y + size, fill='green',tags=self.name)

    def hide(self):
        # Effacer la croix et le nom
        self.canvas.delete(self.name)
        
    def text_to_put(self):
        ms="$\\ms"
        return('\\put'+self.position.lower()+f"{{{self.rel_x}}}{{{self.rel_y}}}{{{ms}{{{self.name}}}$}}")
            
class App:
    def __init__(self, master,photo):
        self.master = master
        # Créer un canevas de la taille souhaitée
        self.canvas_width = photo.width()+ 2 * int(photo.width() * 0.1)
        self.canvas_height = photo.height() + 2 * int(photo.height() * 0.1)
        self.canvas = Tk.Canvas(master, width=self.canvas_width, height=self.canvas_height)
        self.canvas.pack()
        # Dessiner un rectangle sur le canevas à la position appropriée
        x0 = 0
        y0 = 0
        x1 = x0 + int(photo.width()*1.2)
        y1 = y0 + int(photo.height()*1.2)
        self.canvas.create_rectangle(x0, y0, x1, y1, fill="#CCFFCC", outline="#CCFFCC")

        # Dessiner l'image sur le canevas à la position appropriée
        self.coin_photo_x = x0 + int(photo.width() * 0.1)
        self.coin_photo_y = y0 + int(photo.height() * 0.1)
        self.canvas.create_image(self.coin_photo_x, self.coin_photo_y, image=image_tk, anchor="nw")
        # # Créer un widget Frame pour contenir l'image et le rectangle rose pâle
        # self.frame0 = Tk.Frame(self.canvas, width=photo.width(), height=photo.height(), bg="#FFCCCC")
        # self.coin_photo_x = int((self.canvas_width - photo.width()) / 2)
        # self.coin_photo_y = int((self.canvas_height - photo.height()) / 2)
        # self.canvas.create_window(self.coin_photo_x, self.coin_photo_y, window=self.frame0, anchor="nw")
        #
        self.canvas.pack(side=Tk.LEFT)
        self.frame =  Tk.Frame(master)
        self.frame.pack(side=Tk.RIGHT, padx=5, pady=5)
        self.frame1 =  Tk.Frame(self.frame)
        self.frame2 =  Tk.Frame(self.frame)
        self.count=0
        self.img = photo
        self.img_width = self.img.width()
        self.img_height = self.img.height()
        self.list_lab, self.text = [],f"\\epsh{{{os.path.basename(pdf_file_name)}}}{{10ex}}"
        # self.canvas.create_image(0, 0, anchor='nw', image=self.img)
        self.frame1.pack(padx=5, pady=5)
        self.frame2.pack(padx=5, pady=5)
        self.canvas.bind("<Button-1>", self.click_callback)
        self.delete_button = Tk.Button(self.frame1, text="Delete", command=self.delete, height=5)
        self.delete_button.pack(side=Tk.RIGHT)
        self.copy_button = Tk.Button(self.frame1, text="Copy Text", command=self.copy_to_clipboard, height=5)
        self.copy_button.pack(side=Tk.RIGHT)
        self.create_buttons(self.frame2)
        
    def set_position(self, position_name):
        print(f"Position selected: {position_name}")
        if self.count>0:
            lab=self.list_lab.pop()
            lab.hide()
            lab.position=position_name
            lab.show()
            self.list_lab.append(lab)
           
       
        
    def create_buttons(self,master):
        positions = ["NW", "N", "NE", "W", "C", "E", "SW", "S", "SE"]  
        for i in range(3):
            for j in range(3):
                position_name = positions[3*i+j]
                button = Tk.Button(master, text=position_name, width=4,
                                   command=lambda pos=position_name: self.set_position(pos))
                button.grid(row=i, column=j)
  
    def click_callback(self, event):
        name=chr(65+self.count)
        self.count+=1
        x, y = event.x, event.y
#        posl=['W','C','E']
#        pos=posl[event.num-1]
        pos='C'
        lab=Label(name,pos,x,y,self)
        lab.show()
        self.list_lab.append(lab)
        print(f"Relative coordinates: ({lab.rel_x}, {lab.rel_y})")

    def delete(self):
        print("Delete button pressed")
        if self.count>0:
            lab=self.list_lab.pop()
            lab.hide()
            self.count-=1

    def copy_to_clipboard(self):
        text = self.text+"\n"+"\n".join([lab.text_to_put() for lab in self.list_lab])
        self.master.clipboard_clear()
        self.master.clipboard_append(text)
        print("Text copied to clipboard :\n"+text)

root = Tk.Tk() 
# Convertir l'image PIL en une image compatible avec Tkinter
image_tk = ImageTk.PhotoImage(image)
appli=App(root,image_tk) 
# canvas.pack() 
root.mainloop()

